A Static Analyzer for Detecting Tensor Shape Errors in Deep Neural Network Training Code

We present an automatic static analyzer PyTea that detects tensor-shape errors in PyTorch code. The tensor-shape error is critical in the deep neural net code; much of the training cost and intermediate results are to be lost once a tensor shape mismatch occurs in the midst of the training phase. Given the input PyTorch source, PyTea statically traces every possible execution path, collects tensor shape constraints required by the tensor operation sequence of the path, and decides if the constraints are unsatisfiable (hence a shape error can occur). PyTea's scalability and precision hinges on the characteristics of real-world PyTorch applications: the number of execution paths after PyTea's conservative pruning rarely explodes and loops are simple enough to be circumscribed by our symbolic abstraction. We tested PyTea against the projects in the official PyTorch repository and some tensor-error code questioned in the StackOverflow. PyTea successfully detects tensor shape errors in these codes, each within a few seconds.

==> img/code1.py <==
class Net(nn.Module):
    def __init__(self):
        super(Net, self).__init__()
        self.fc1 = nn.Linear(32 * 32, 120)
        self.fc2 = nn.Linear(120, 84)
        self.fc3 = nn.Linear(84, 10)

    def forward(self, x): # x: 16 * 1 * 28 * 28
        x = x.reshape(x.shape[0], -1) # x: 16 * 784
        x = F.relu(self.fc1(x)) # SHAPE MISMATCH
        x = F.relu(self.fc2(x))
        x = self.fc3(x)
        return x

input = torch.rand(16, 1, 28, 28) # test MNIST image 
net = Net()
out = net(input) 
# RuntimeError: size mismatch, m1: [16 x 784], m2: [1024 x 120]

https://pytorch.org/tutorials/beginner/blitz/neural_networks_tutorial.html

==> img/code2.py <==
class Net(nn.Module):
	def __init__(self, batch_size): 
		# ... same as above
		self.batch_size = batch_size

	def forward(self, x):
		x = x.reshape(self.batch_size, -1)
		x = F.relu(self.fc1()) 
		# ... same as above

# some models may require exact batch size to run it
model = Net(batch_size=64)
data = dataset.MNIST('./data', 
	transform=[transforms.Resize(32), transforms.ToTensor()])
train_loader = DataLoader(data, batch_size=64,
    # drop_last=True  # POTENTIAL_ERROR 1: drop_last is essential
)

for input in train_loader:
	out = model(input)  # ERROR ON LAST MINIBATCH
    # ...




==> img/code3.py <==
from PIL import Image

class Net(torch.nn.Module):
	def __init__(self):
		super(Net, self).__init__()
		# requires channel size 3
		self.conv1 = torch.nn.conv2d(3, 32, (5, 5)) 
		# ...

	def forward(self, x): 
		x = self.conv1(x)
		# ...

to_tensor = torchvision.transforms.ToTensor()
img = Image.open("path/to/image.png")
# POTENTIAL ERROR 2: image channel size can be 1
# img = img.convert('RGB') 

input = to_tensor(img)
model = Net()

# ERROR WHEN IT METS MONOCHROME IMAGE
output = model(input) 



==> img/code4-form.c <==
if (args.resnet is true) {
  model = models.resnet(num_classes=args.classes)
} else {
  model = models.vgg(num_classes=args.classes)
}
for ($Imm1 in enumerate(dataset)) {
  i = $Imm1[0];
  $Imm2 := $Imm1[1];
  input = $Imm2[0];
  label = $Imm2[1];
  output = model(input);
  loss = torch.nn.functional.nll_loss(output, label);
};




==> img/code4.py <==
# ... (data preprocessing)

if args.resnet is True:
    model = models.resnet(num_classes=args.classes)
else:
    model = models.vgg(num_classes=args.classes)

for i, (input, label) in enumerate(dataset):
    output = model(input)
    loss = torch.nn.functional.nll_loss(output, label)
    # ... 




